Quantum-Inspired Hierarchy for Rank-Constrained Optimization

Many problems in information theory can be reduced to optimizations over matrices, where the rank of the matrices is constrained. We establish a link between rank-constrained optimization and the theory of quantum entanglement. More precisely, we prove that a large class of rank-constrained semidefinite programs can be written as a convex optimization over separable quantum states and, consequently, we construct a complete hierarchy of semidefinite programs for solving the original problem. This hierarchy not only provides a sequence of certified bounds for the rank-constrained optimization problem, but also gives pretty good and often exact values in practice when the lowest level of the hierarchy is considered. We demonstrate that our approach can be used for relevant problems in quantum information processing, such as the optimization over pure states, the characterization of mixed unitary channels and faithful entanglement, and quantum contextuality, as well as in classical information theory including the maximum cut problem, pseudo-Boolean optimization, and the orthonormal representation of graphs. Finally, we show that our ideas can be extended to rank-constrained quadratic and higher-order programming.

==> supplement/G64.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Details about the Max-Cut for a random 64-vertex graph\n",
    "\n",
    "`G64.txt` contains the adjacency matrix of the graph.   \n",
    "`G64PhiA.txt` contains the output $\\Phi_A=\\mathrm{Tr}_B(\\Phi_{AB})$ of the SDP.\n",
    "\n",
    "The main difficulty in this example is that the cut achieving the Max-Cut is not unique.  \n",
    "This results in a mixed output state $\\Phi_A$ and hence we need to guess the cuts."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "#import networkx as nx\n",
    "from itertools import product"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "W = np.loadtxt(\"G64.txt\")\n",
    "PhiA = np.loadtxt(\"G64PhiA.txt\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Number of vertices: 64\n",
      "Number of edges: 419.0\n"
     ]
    }
   ],
   "source": [
    "print(\"Number of vertices:\", W.shape[0])\n",
    "print(\"Number of edges:\", np.sum(W)/2)\n",
    "\n",
    "#print(\"The Adjacency Matrix:\\n\", W)\n",
    "#print(\"The graph6 format:\\n\", nx.to_graph6_bytes(nx.from_numpy_array(W)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Final result of the SDP: 287.00016247309054\n"
     ]
    }
   ],
   "source": [
    "# The final result of the SDP\n",
    "# (output of the SCS solver, up to a relative precision ~1e-5)\n",
    "# This gives an upper bound of the Max-Cut $\\xi_2=287$\n",
    "\n",
    "print(\"Final result of the SDP:\", -np.trace(W@PhiA)/4+np.sum(W)/4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The first row of PhiA:\n",
      " [ 0.99999745 -0.01551149 -0.01552383 -0.01552379  0.01552394  0.01552303\n",
      "  0.01552408 -1.0000007   1.00000084 -0.99999916 -0.01552333 -0.01552379\n",
      "  0.01551025 -0.01552362  0.01552374 -0.01552368  0.01552367 -1.00000003\n",
      "  0.64515652 -0.01552412 -0.01552347  0.01552381  0.01552216  0.01551091\n",
      " -0.01551143 -1.00000094  0.01552419  0.01552374  0.01552362  0.01552359\n",
      " -0.48481258  0.52183706 -1.00000057 -0.01552412  0.01552352  0.01552361\n",
      "  0.01552357  0.01552399  1.00000083 -0.0155237   0.0155239  -1.00000057\n",
      " -0.01552239 -0.01552381 -0.01552384 -0.01552381  1.00000055 -0.01552347\n",
      "  1.00000129  1.00000042  0.01552405 -0.01552366 -0.01552355  1.00000036\n",
      " -0.01552374 -1.00000073 -0.01552377 -0.99999876  0.0155243   0.01552448\n",
      "  1.00001733 -0.01552381 -0.01552397 -0.01552364]\n"
     ]
    }
   ],
   "source": [
    "# Take the first row of PhiA and guess the cut\n",
    "\n",
    "mu = PhiA[0]\n",
    "print(\"The first row of PhiA:\\n\", mu)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The upper bound 287 is achieved by the following cuts:\n",
      "\n",
      "x = [ 1 -1 -1 -1  1  1  1 -1  1 -1 -1 -1  1 -1  1 -1  1 -1  1 -1 -1  1  1  1\n",
      " -1 -1  1  1  1  1  1  1 -1 -1  1  1  1  1  1 -1  1 -1 -1 -1 -1 -1  1 -1\n",
      "  1  1  1 -1 -1  1 -1 -1 -1 -1  1  1  1 -1 -1 -1] \n",
      "\n",
      "x = [ 1 -1 -1 -1  1  1  1 -1  1 -1 -1 -1  1 -1  1 -1  1 -1  1 -1 -1  1  1  1\n",
      " -1 -1  1  1  1  1 -1  1 -1 -1  1  1  1  1  1 -1  1 -1 -1 -1 -1 -1  1 -1\n",
      "  1  1  1 -1 -1  1 -1 -1 -1 -1  1  1  1 -1 -1 -1] \n",
      "\n",
      "x = [ 1 -1 -1 -1  1  1  1 -1  1 -1 -1 -1  1 -1  1 -1  1 -1 -1 -1 -1  1  1  1\n",
      " -1 -1  1  1  1  1  1  1 -1 -1  1  1  1  1  1 -1  1 -1 -1 -1 -1 -1  1 -1\n",
      "  1  1  1 -1 -1  1 -1 -1 -1 -1  1  1  1 -1 -1 -1] \n",
      "\n",
      "x = [ 1  1  1  1 -1 -1 -1 -1  1 -1  1  1 -1  1 -1  1 -1 -1  1  1  1 -1 -1 -1\n",
      "  1 -1 -1 -1 -1 -1 -1  1 -1  1 -1 -1 -1 -1  1  1 -1 -1  1  1  1  1  1  1\n",
      "  1  1 -1  1  1  1  1 -1  1 -1 -1 -1  1  1  1  1] \n",
      "\n",
      "x = [ 1  1  1  1 -1 -1 -1 -1  1 -1  1  1 -1  1 -1  1 -1 -1  1  1  1 -1 -1 -1\n",
      "  1 -1 -1 -1 -1 -1 -1 -1 -1  1 -1 -1 -1 -1  1  1 -1 -1  1  1  1  1  1  1\n",
      "  1  1 -1  1  1  1  1 -1  1 -1 -1 -1  1  1  1  1] \n",
      "\n",
      "Number of optimal cuts found: 5\n"
     ]
    }
   ],
   "source": [
    "# Show that $\\xi_2=287$ is an achievalbe upper bound\n",
    "print(\"The upper bound 287 is achieved by the following cuts:\\n\")\n",
    "\n",
    "# number of optimal cuts\n",
    "num = 0\n",
    "\n",
    "\n",
    "# initialize the guess\n",
    "y = np.zeros(64)\n",
    "\n",
    "# set the entries to one if they are close to\n",
    "y[mu > 0.9999] = 1\n",
    "y[mu < -0.9999] = -1\n",
    "\n",
    "# guess some entries are equal if they are close to each other (one possibility)\n",
    "y[abs(mu - 0.0155) < 0.0001] = 1\n",
    "y[abs(mu + 0.0155) < 0.0001] = -1\n",
    "\n",
    "# run an iteration on the undetermined entries\n",
    "undet = np.where(np.isclose(y, 0))\n",
    "for i in product([1, -1], repeat=np.shape(undet)[1]):\n",
    "    y[undet] = i\n",
    "    if np.isclose(-y@W@y/4+np.sum(W)/4, 287):\n",
    "        print(\"x =\", (y).astype(int), \"\\n\")\n",
    "        #print(np.where(y>0))\n",
    "        #print(\"cut_size =\", -y@W@y/4+np.sum(W)/4)\n",
    "        num += 1\n",
    "    if -y@W@y/4+np.sum(W)/4 > 287.5:\n",
    "        print(\"Error!\")\n",
    "        \n",
    "        \n",
    "# initialize the guess\n",
    "z = np.zeros(64)\n",
    "\n",
    "# set the entries to one if they are close to\n",
    "z[mu > 0.9999] = 1\n",
    "z[mu < -0.9999] = -1\n",
    "\n",
    "# guess some entries are equal if they are close to each other (the other possibility)\n",
    "z[abs(mu - 0.0155) < 0.0001] = -1\n",
    "z[abs(mu + 0.0155) < 0.0001] = 1\n",
    "\n",
    "# run an iteration on the undetermined entries\n",
    "undet = np.where(np.isclose(z, 0))\n",
    "for i in product([1, -1], repeat=np.shape(undet)[1]):\n",
    "    z[undet] = i    \n",
    "    if np.isclose(-z@W@z/4+np.sum(W)/4, 287):\n",
    "        print(\"x =\", (z).astype(int), \"\\n\")\n",
    "        #print(np.where(z>0))\n",
    "        #print(\"cut_size =\", -z@W@z/4+np.sum(W)/4)\n",
    "        num += 1\n",
    "    if -z@W@z/4+np.sum(W)/4 > 287.5:\n",
    "        print(\"Error!\")\n",
    "        \n",
    "print(\"Number of optimal cuts found:\", num)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> supplement/G72.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Details about the Max-Cut for a random 72-vertex graph\n",
    "\n",
    "`G72.txt` contains the adjacency matrix of the graph.   \n",
    "`G72PhiA.txt` contains the output $\\Phi_A=\\mathrm{Tr}_B(\\Phi_{AB})$ of the SDP.\n",
    "\n",
    "The main difficulty in this example is that the cut achieving the Max-Cut is not unique.  \n",
    "This results in a mixed output state $\\Phi_A$ and hence we need to guess the cuts."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "#import networkx as nx\n",
    "from itertools import product"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "W = np.loadtxt(\"G72.txt\")\n",
    "PhiA = np.loadtxt(\"G72PhiA.txt\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Number of vertices: 72\n",
      "Number of edges: 475.0\n"
     ]
    }
   ],
   "source": [
    "print(\"Number of vertices:\", W.shape[0])\n",
    "print(\"Number of edges:\", np.sum(W)/2)\n",
    "\n",
    "#print(\"The Adjacency Matrix:\\n\", W)\n",
    "#print(\"The graph6 format:\\n\", nx.to_graph6_bytes(nx.from_numpy_array(W)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Final result of the SDP: 320.99779685698536\n"
     ]
    }
   ],
   "source": [
    "# The final result of the SDP\n",
    "# (output of the SCS solver, up to a relative precision ~1e-5)\n",
    "# This gives an upper bound of the Max-Cut $\\xi_2=321$\n",
    "\n",
    "print(\"Final result of the SDP:\", -np.trace(W@PhiA)/4+np.sum(W)/4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The first row of PhiA:\n",
      " [ 1.00002088  0.13025196  0.39383925 -0.3938247   0.03401728  0.1302444\n",
      "  0.72089074 -0.30081316  0.13024982  0.99997751  0.13024121 -0.99998013\n",
      " -0.99998599 -0.13024676  0.99998723  0.13024441 -0.13024608 -0.13024368\n",
      "  0.13025551 -0.13024521  0.13024467  0.44661758 -0.13024921 -0.44662424\n",
      "  0.13024208  0.13024092  0.1302494   0.13024549  0.13024773 -0.76578046\n",
      "  0.99999965 -0.13024744 -0.99997835 -0.64229124 -0.13025496 -0.99998839\n",
      " -0.13024664  0.99999127  0.1302401  -0.25802546  0.46069333 -0.99998428\n",
      "  0.21961046  0.14040214 -0.13024443  0.13024321  0.76577801 -0.13024767\n",
      "  0.13024443  0.13025044  0.13024229 -0.13023508 -0.13024625 -0.13024196\n",
      "  0.13024811 -0.13024224 -0.13024511  0.13025163  0.13024326 -0.46064382\n",
      " -0.40187533  0.23762199 -0.13023646 -0.99999681 -0.13024676  0.99998357\n",
      "  0.13024173  0.13024443 -0.13024181 -0.63510658  0.34435559  0.99999236]\n"
     ]
    }
   ],
   "source": [
    "# Take the first row of PhiA and guess the cut\n",
    "\n",
    "mu = PhiA[0]\n",
    "print(\"The first row of PhiA:\\n\", mu)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The upper bound 321 is achieved by the following cuts:\n",
      "\n",
      "x = [ 1  1  1 -1 -1  1  1 -1  1  1  1 -1 -1 -1  1  1 -1 -1  1 -1  1 -1 -1  1\n",
      "  1  1  1  1  1 -1  1 -1 -1 -1 -1 -1 -1  1  1 -1  1 -1 -1  1 -1  1  1 -1\n",
      "  1  1  1 -1 -1 -1  1 -1 -1  1  1 -1 -1  1 -1 -1 -1  1  1  1 -1 -1  1  1] \n",
      "\n",
      "x = [ 1  1  1 -1 -1  1 -1  1  1  1  1 -1 -1 -1  1  1 -1 -1  1 -1  1  1 -1 -1\n",
      "  1  1  1  1  1 -1  1 -1 -1 -1 -1 -1 -1  1  1  1  1 -1  1 -1 -1  1  1 -1\n",
      "  1  1  1 -1 -1 -1  1 -1 -1  1  1 -1 -1  1 -1 -1 -1  1  1  1 -1 -1 -1  1] \n",
      "\n",
      "x = [ 1  1 -1  1  1  1  1 -1  1  1  1 -1 -1 -1  1  1 -1 -1  1 -1  1  1 -1 -1\n",
      "  1  1  1  1  1 -1  1 -1 -1 -1 -1 -1 -1  1  1 -1  1 -1 -1 -1 -1  1  1 -1\n",
      "  1  1  1 -1 -1 -1  1 -1 -1  1  1 -1 -1 -1 -1 -1 -1  1  1  1 -1  1  1  1] \n",
      "\n",
      "x = [ 1  1 -1  1 -1  1  1  1  1  1  1 -1 -1 -1  1  1 -1 -1  1 -1  1  1 -1 -1\n",
      "  1  1  1  1  1 -1  1 -1 -1 -1 -1 -1 -1  1  1 -1  1 -1  1 -1 -1  1  1 -1\n",
      "  1  1  1 -1 -1 -1  1 -1 -1  1  1 -1 -1  1 -1 -1 -1  1  1  1 -1 -1  1  1] \n",
      "\n",
      "x = [ 1  1 -1  1 -1  1  1  1  1  1  1 -1 -1 -1  1  1 -1 -1  1 -1  1  1 -1 -1\n",
      "  1  1  1  1  1 -1  1 -1 -1 -1 -1 -1 -1  1  1 -1  1 -1  1 -1 -1  1  1 -1\n",
      "  1  1  1 -1 -1 -1  1 -1 -1  1  1 -1 -1  1 -1 -1 -1  1  1  1 -1 -1 -1  1] \n",
      "\n",
      "x = [ 1  1 -1  1 -1  1  1  1  1  1  1 -1 -1 -1  1  1 -1 -1  1 -1  1  1 -1 -1\n",
      "  1  1  1  1  1 -1  1 -1 -1 -1 -1 -1 -1  1  1 -1  1 -1 -1 -1 -1  1  1 -1\n",
      "  1  1  1 -1 -1 -1  1 -1 -1  1  1 -1 -1  1 -1 -1 -1  1  1  1 -1  1  1  1] \n",
      "\n",
      "x = [ 1  1 -1  1 -1  1  1  1  1  1  1 -1 -1 -1  1  1 -1 -1  1 -1  1  1 -1 -1\n",
      "  1  1  1  1  1 -1  1 -1 -1 -1 -1 -1 -1  1  1 -1  1 -1 -1 -1 -1  1  1 -1\n",
      "  1  1  1 -1 -1 -1  1 -1 -1  1  1 -1 -1  1 -1 -1 -1  1  1  1 -1  1 -1  1] \n",
      "\n",
      "x = [ 1  1 -1  1 -1  1  1  1  1  1  1 -1 -1 -1  1  1 -1 -1  1 -1  1  1 -1 -1\n",
      "  1  1  1  1  1 -1  1 -1 -1 -1 -1 -1 -1  1  1 -1  1 -1 -1 -1 -1  1  1 -1\n",
      "  1  1  1 -1 -1 -1  1 -1 -1  1  1 -1 -1  1 -1 -1 -1  1  1  1 -1 -1  1  1] \n",
      "\n",
      "x = [ 1  1 -1  1 -1  1  1  1  1  1  1 -1 -1 -1  1  1 -1 -1  1 -1  1  1 -1 -1\n",
      "  1  1  1  1  1 -1  1 -1 -1 -1 -1 -1 -1  1  1 -1  1 -1 -1 -1 -1  1  1 -1\n",
      "  1  1  1 -1 -1 -1  1 -1 -1  1  1 -1 -1  1 -1 -1 -1  1  1  1 -1 -1 -1  1] \n",
      "\n",
      "x = [ 1  1 -1  1 -1  1  1  1  1  1  1 -1 -1 -1  1  1 -1 -1  1 -1  1 -1 -1  1\n",
      "  1  1  1  1  1  1  1 -1 -1 -1 -1 -1 -1  1  1 -1  1 -1 -1 -1 -1  1 -1 -1\n",
      "  1  1  1 -1 -1 -1  1 -1 -1  1  1 -1 -1  1 -1 -1 -1  1  1  1 -1  1  1  1] \n",
      "\n",
      "x = [ 1  1 -1  1 -1  1  1  1  1  1  1 -1 -1 -1  1  1 -1 -1  1 -1  1 -1 -1  1\n",
      "  1  1  1  1  1  1  1 -1 -1 -1 -1 -1 -1  1  1 -1  1 -1 -1 -1 -1  1 -1 -1\n",
      "  1  1  1 -1 -1 -1  1 -1 -1  1  1 -1 -1  1 -1 -1 -1  1  1  1 -1 -1  1  1] \n",
      "\n",
      "x = [ 1  1 -1  1 -1  1  1  1  1  1  1 -1 -1 -1  1  1 -1 -1  1 -1  1 -1 -1  1\n",
      "  1  1  1  1  1 -1  1 -1 -1 -1 -1 -1 -1  1  1 -1  1 -1 -1 -1 -1  1  1 -1\n",
      "  1  1  1 -1 -1 -1  1 -1 -1  1  1 -1 -1  1 -1 -1 -1  1  1  1 -1  1  1  1] \n",
      "\n",
      "x = [ 1  1 -1  1 -1  1  1  1  1  1  1 -1 -1 -1  1  1 -1 -1  1 -1  1 -1 -1  1\n",
      "  1  1  1  1  1 -1  1 -1 -1 -1 -1 -1 -1  1  1 -1  1 -1 -1 -1 -1  1  1 -1\n",
      "  1  1  1 -1 -1 -1  1 -1 -1  1  1 -1 -1  1 -1 -1 -1  1  1  1 -1  1 -1  1] \n",
      "\n",
      "x = [ 1  1 -1  1 -1  1  1  1  1  1  1 -1 -1 -1  1  1 -1 -1  1 -1  1 -1 -1  1\n",
      "  1  1  1  1  1 -1  1 -1 -1 -1 -1 -1 -1  1  1 -1  1 -1 -1 -1 -1  1  1 -1\n",
      "  1  1  1 -1 -1 -1  1 -1 -1  1  1 -1 -1  1 -1 -1 -1  1  1  1 -1 -1  1  1] \n",
      "\n",
      "x = [ 1  1 -1  1 -1  1  1  1  1  1  1 -1 -1 -1  1  1 -1 -1  1 -1  1 -1 -1  1\n",
      "  1  1  1  1  1 -1  1 -1 -1 -1 -1 -1 -1  1  1 -1  1 -1 -1 -1 -1  1  1 -1\n",
      "  1  1  1 -1 -1 -1  1 -1 -1  1  1 -1 -1  1 -1 -1 -1  1  1  1 -1 -1 -1  1] \n",
      "\n",
      "x = [ 1  1 -1  1 -1  1  1 -1  1  1  1 -1 -1 -1  1  1 -1 -1  1 -1  1  1 -1 -1\n",
      "  1  1  1  1  1 -1  1 -1 -1 -1 -1 -1 -1  1  1 -1  1 -1  1 -1 -1  1  1 -1\n",
      "  1  1  1 -1 -1 -1  1 -1 -1  1  1 -1 -1  1 -1 -1 -1  1  1  1 -1 -1  1  1] \n",
      "\n",
      "x = [ 1  1 -1  1 -1  1  1 -1  1  1  1 -1 -1 -1  1  1 -1 -1  1 -1  1  1 -1 -1\n",
      "  1  1  1  1  1 -1  1 -1 -1 -1 -1 -1 -1  1  1 -1  1 -1 -1 -1 -1  1  1 -1\n",
      "  1  1  1 -1 -1 -1  1 -1 -1  1  1 -1 -1  1 -1 -1 -1  1  1  1 -1  1  1  1] \n",
      "\n",
      "x = [ 1  1 -1  1 -1  1  1 -1  1  1  1 -1 -1 -1  1  1 -1 -1  1 -1  1  1 -1 -1\n",
      "  1  1  1  1  1 -1  1 -1 -1 -1 -1 -1 -1  1  1 -1  1 -1 -1 -1 -1  1  1 -1\n",
      "  1  1  1 -1 -1 -1  1 -1 -1  1  1 -1 -1  1 -1 -1 -1  1  1  1 -1 -1  1  1] \n",
      "\n",
      "x = [ 1  1 -1  1 -1  1  1 -1  1  1  1 -1 -1 -1  1  1 -1 -1  1 -1  1 -1 -1  1\n",
      "  1  1  1  1  1  1  1 -1 -1 -1 -1 -1 -1  1  1 -1  1 -1 -1 -1 -1  1 -1 -1\n",
      "  1  1  1 -1 -1 -1  1 -1 -1  1  1 -1 -1  1 -1 -1 -1  1  1  1 -1  1  1  1] \n",
      "\n",
      "x = [ 1  1 -1  1 -1  1  1 -1  1  1  1 -1 -1 -1  1  1 -1 -1  1 -1  1 -1 -1  1\n",
      "  1  1  1  1  1  1  1 -1 -1 -1 -1 -1 -1  1  1 -1  1 -1 -1 -1 -1  1 -1 -1\n",
      "  1  1  1 -1 -1 -1  1 -1 -1  1  1 -1 -1  1 -1 -1 -1  1  1  1 -1 -1  1  1] \n",
      "\n",
      "x = [ 1  1 -1  1 -1  1  1 -1  1  1  1 -1 -1 -1  1  1 -1 -1  1 -1  1 -1 -1  1\n",
      "  1  1  1  1  1 -1  1 -1 -1 -1 -1 -1 -1  1  1 -1  1 -1 -1  1 -1  1  1 -1\n",
      "  1  1  1 -1 -1 -1  1 -1 -1  1  1 -1 -1  1 -1 -1 -1  1  1  1 -1  1  1  1] \n",
      "\n",
      "x = [ 1  1 -1  1 -1  1  1 -1  1  1  1 -1 -1 -1  1  1 -1 -1  1 -1  1 -1 -1  1\n",
      "  1  1  1  1  1 -1  1 -1 -1 -1 -1 -1 -1  1  1 -1  1 -1 -1  1 -1  1  1 -1\n",
      "  1  1  1 -1 -1 -1  1 -1 -1  1  1 -1 -1  1 -1 -1 -1  1  1  1 -1 -1  1  1] \n",
      "\n",
      "x = [ 1  1 -1  1 -1  1  1 -1  1  1  1 -1 -1 -1  1  1 -1 -1  1 -1  1 -1 -1  1\n",
      "  1  1  1  1  1 -1  1 -1 -1 -1 -1 -1 -1  1  1 -1  1 -1 -1 -1 -1  1  1 -1\n",
      "  1  1  1 -1 -1 -1  1 -1 -1  1  1 -1 -1  1 -1 -1 -1  1  1  1 -1  1  1  1] \n",
      "\n",
      "x = [ 1  1 -1  1 -1  1  1 -1  1  1  1 -1 -1 -1  1  1 -1 -1  1 -1  1 -1 -1  1\n",
      "  1  1  1  1  1 -1  1 -1 -1 -1 -1 -1 -1  1  1 -1  1 -1 -1 -1 -1  1  1 -1\n",
      "  1  1  1 -1 -1 -1  1 -1 -1  1  1 -1 -1  1 -1 -1 -1  1  1  1 -1 -1  1  1] \n",
      "\n",
      "x = [ 1 -1  1 -1  1 -1  1  1 -1  1 -1 -1 -1  1  1 -1  1  1 -1  1 -1  1  1 -1\n",
      " -1 -1 -1 -1 -1 -1  1  1 -1 -1  1 -1  1  1 -1  1 -1 -1  1  1  1 -1  1  1\n",
      " -1 -1 -1  1  1  1 -1  1  1 -1 -1  1  1 -1  1 -1  1  1 -1 -1  1 -1 -1  1] \n",
      "\n",
      "x = [ 1 -1  1 -1  1 -1  1 -1 -1  1 -1 -1 -1  1  1 -1  1  1 -1  1 -1  1  1 -1\n",
      " -1 -1 -1 -1 -1 -1  1  1 -1  1  1 -1  1  1 -1  1 -1 -1  1  1  1 -1  1  1\n",
      " -1 -1 -1  1  1  1 -1  1  1 -1 -1  1  1 -1  1 -1  1  1 -1 -1  1 -1  1  1] \n",
      "\n",
      "x = [ 1 -1  1 -1  1 -1  1 -1 -1  1 -1 -1 -1  1  1 -1  1  1 -1  1 -1  1  1 -1\n",
      " -1 -1 -1 -1 -1 -1  1  1 -1  1  1 -1  1  1 -1  1 -1 -1  1  1  1 -1  1  1\n",
      " -1 -1 -1  1  1  1 -1  1  1 -1 -1  1  1 -1  1 -1  1  1 -1 -1  1 -1 -1  1] \n",
      "\n",
      "x = [ 1 -1  1 -1  1 -1  1 -1 -1  1 -1 -1 -1  1  1 -1  1  1 -1  1 -1  1  1 -1\n",
      " -1 -1 -1 -1 -1 -1  1  1 -1  1  1 -1  1  1 -1 -1  1 -1  1  1  1 -1  1  1\n",
      " -1 -1 -1  1  1  1 -1  1  1 -1 -1 -1  1 -1  1 -1  1  1 -1 -1  1 -1  1  1] \n",
      "\n",
      "x = [ 1 -1  1 -1  1 -1  1 -1 -1  1 -1 -1 -1  1  1 -1  1  1 -1  1 -1  1  1 -1\n",
      " -1 -1 -1 -1 -1 -1  1  1 -1  1  1 -1  1  1 -1 -1  1 -1  1  1  1 -1  1  1\n",
      " -1 -1 -1  1  1  1 -1  1  1 -1 -1 -1 -1  1  1 -1  1  1 -1 -1  1 -1  1  1] \n",
      "\n",
      "x = [ 1 -1  1 -1  1 -1  1 -1 -1  1 -1 -1 -1  1  1 -1  1  1 -1  1 -1  1  1 -1\n",
      " -1 -1 -1 -1 -1 -1  1  1 -1  1  1 -1  1  1 -1 -1 -1 -1  1  1  1 -1  1  1\n",
      " -1 -1 -1  1  1  1 -1  1  1 -1 -1  1  1 -1  1 -1  1  1 -1 -1  1 -1  1  1] \n",
      "\n",
      "x = [ 1 -1  1 -1  1 -1  1 -1 -1  1 -1 -1 -1  1  1 -1  1  1 -1  1 -1  1  1 -1\n",
      " -1 -1 -1 -1 -1 -1  1  1 -1 -1  1 -1  1  1 -1  1 -1 -1  1  1  1 -1  1  1\n",
      " -1 -1 -1  1  1  1 -1  1  1 -1 -1  1  1 -1  1 -1  1  1 -1 -1  1 -1  1  1] \n",
      "\n",
      "x = [ 1 -1  1 -1  1 -1  1 -1 -1  1 -1 -1 -1  1  1 -1  1  1 -1  1 -1  1  1 -1\n",
      " -1 -1 -1 -1 -1 -1  1  1 -1 -1  1 -1  1  1 -1  1 -1 -1  1  1  1 -1  1  1\n",
      " -1 -1 -1  1  1  1 -1  1  1 -1 -1  1  1 -1  1 -1  1  1 -1 -1  1 -1 -1  1] \n",
      "\n",
      "x = [ 1 -1  1 -1  1 -1  1 -1 -1  1 -1 -1 -1  1  1 -1  1  1 -1  1 -1  1  1 -1\n",
      " -1 -1 -1 -1 -1 -1  1  1 -1 -1  1 -1  1  1 -1 -1  1 -1  1  1  1 -1  1  1\n",
      " -1 -1 -1  1  1  1 -1  1  1 -1 -1 -1  1 -1  1 -1  1  1 -1 -1  1 -1  1  1] \n",
      "\n",
      "x = [ 1 -1  1 -1  1 -1  1 -1 -1  1 -1 -1 -1  1  1 -1  1  1 -1  1 -1  1  1 -1\n",
      " -1 -1 -1 -1 -1 -1  1  1 -1 -1  1 -1  1  1 -1 -1  1 -1  1  1  1 -1  1  1\n",
      " -1 -1 -1  1  1  1 -1  1  1 -1 -1 -1 -1  1  1 -1  1  1 -1 -1  1 -1  1  1] \n",
      "\n",
      "x = [ 1 -1  1 -1  1 -1  1 -1 -1  1 -1 -1 -1  1  1 -1  1  1 -1  1 -1  1  1 -1\n",
      " -1 -1 -1 -1 -1 -1  1  1 -1 -1  1 -1  1  1 -1 -1 -1 -1  1  1  1 -1  1  1\n",
      " -1 -1 -1  1  1  1 -1  1  1 -1 -1  1  1 -1  1 -1  1  1 -1 -1  1 -1  1  1] \n",
      "\n",
      "Number of optimal cuts found: 35\n"
     ]
    }
   ],
   "source": [
    "# Show that $\\xi_2=321$ is an achievalbe upper bound\n",
    "print(\"The upper bound 321 is achieved by the following cuts:\\n\")\n",
    "\n",
    "# number of optimal cuts\n",
    "num = 0\n",
    "\n",
    "\n",
    "# initialize the guess\n",
    "y = np.zeros(72)\n",
    "\n",
    "# set the entries to one if they are close to\n",
    "y[mu > 0.9999] = 1\n",
    "y[mu < -0.9999] = -1\n",
    "\n",
    "# guess some entries are equal if they are close to each other (one possibility)\n",
    "y[abs(mu - 0.1302) < 0.0001] = 1\n",
    "y[abs(mu + 0.1302) < 0.0001] = -1\n",
    "\n",
    "# run an iteration on the undetermined entries\n",
    "undet = np.where(np.isclose(y, 0))\n",
    "for i in product([1, -1], repeat=np.shape(undet)[1]):\n",
    "    y[undet] = i\n",
    "    if np.isclose(-y@W@y/4+np.sum(W)/4, 321):\n",
    "        print(\"x =\", (y).astype(int), \"\\n\")\n",
    "        #print(np.where(y>0))\n",
    "        #print(\"cut_size =\", -y@W@y/4+np.sum(W)/4)\n",
    "        num += 1\n",
    "    if -y@W@y/4+np.sum(W)/4 > 321.5:\n",
    "        print(\"Error!\")\n",
    "        \n",
    "        \n",
    "# initialize the guess\n",
    "z = np.zeros(72)\n",
    "\n",
    "# set the entries to one if they are close to\n",
    "z[mu > 0.9999] = 1\n",
    "z[mu < -0.9999] = -1       \n",
    "\n",
    "# guess some entries are equal if they are close to each other (the other possibility)\n",
    "z[abs(mu - 0.1302) < 0.0001] = -1\n",
    "z[abs(mu + 0.1302) < 0.0001] = 1\n",
    "# run an iteration on the undetermined entries\n",
    "undet = np.where(np.isclose(z, 0))\n",
    "for i in product([1, -1], repeat=np.shape(undet)[1]):\n",
    "    z[undet] = i\n",
    "    if np.isclose(-z@W@z/4+np.sum(W)/4, 321):\n",
    "        print(\"x =\", (z).astype(int), \"\\n\")\n",
    "        #print(np.where(z>0))\n",
    "        #print(\"cut_size =\", -z@W@z/4+np.sum(W)/4)\n",
    "        num += 1\n",
    "    if -z@W@z/4+np.sum(W)/4 > 321.5:\n",
    "        print(\"Error!\")\n",
    "        \n",
    "print(\"Number of optimal cuts found:\", num)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

